Multi-lingual Evaluation of Code Generation Models

We present new benchmarks on evaluation code generation models: MBXP and Multilingual HumanEval, and MathQA-X. These datasets cover over 10 programming languages and are generated using a scalable conversion framework that transpiles prompts and test cases from the original Python datasets into the corresponding data in the target language. Using these benchmarks, we are able to assess the performance of code generation models in a multi-lingual fashion, and discovered generalization ability of language models on out-of-domain languages, advantages of multi-lingual models over mono-lingual, the ability of few-shot prompting to teach the model new languages, and zero-shot translation abilities even on mono-lingual settings. Furthermore, we use our code generation model to perform large-scale bootstrapping to obtain synthetic canonical solutions in several languages, which can be used for other code-related evaluations such as code insertion, robustness, or summarization tasks. Overall, our benchmarks represents a significant step towards a deeper understanding of language models' code generation abilities. We publicly release our code and datasets at https://github.com/amazon-research/mxeval.

==> paper_graphics/paper_plots/plot_performance_trend.py <==
import pandas as pd
import matplotlib.pyplot as plt
import argparse
import numpy as np



def load_df(path):
	df = pd.read_csv(path)
	df = df.apply(pd.to_numeric, errors='coerce')
	return df

def get_path(args):
	translate_or_not = "_translate" if args.translate else ""
	fewshot_or_not = "_fewshot" if args.fewshot else ""
	return f"{args.dataset}{translate_or_not}{fewshot_or_not}.csv"


def do_plot(df):
	plt.figure()
	# remove row 'Temp' from the dataframe
	temp = df['Temp']
	df = df.drop('Temp', axis=1)
	# get row names of dataframe df
	k_list = np.array([int(col.split("@")[1]) for col in df.columns])
	index_high_k = np.min(np.where(k_list > args.max_k))
	print(f"index where k > {args.max_k}", index_high_k)
	# filter out all columns with k > max k
	df = df.iloc[:, :index_high_k]
	k_list = k_list[:index_high_k]
	ax = plt.axes()
	x = np.log(k_list)
	# plot the first row
	for i in range(len(temp)):
		if temp[i] <= args.max_temp:
			y = df.iloc[i]
			ax.plot(x, y)
	ax.set_xticks(x, k_list)
	# create legend based on temp
	ax.legend(temp, frameon=True, loc="upper left", title="Temp.")
	ax.set_xlabel("k")
	# set title to f"{dataset} {translate_or_not} {fewshot_or_not}"
	plt.title(f"{args.dataset.upper()} "
			  f"{'w/ translation' if args.translate else ''} "
			  f"{'with few-shot prompting' if args.fewshot else ''}")
	plt.show()


if __name__ == "__main__":
	parser = argparse.ArgumentParser()
	parser.add_argument("--dataset", type=str, default="mbjsp")
	parser.add_argument("--translate", type=int, default=0)
	parser.add_argument("--fewshot", type=int, default=0)
	parser.add_argument("--max_k", type=int, default=100)
	parser.add_argument("--max_temp", type=float, default=1.0)
	parser.add_argument("--csv", type=str, default=None)
	args = parser.parse_args()

	if args.csv is None:
		path = get_path(args)
		df = load_df(path)
		print(df)
		print(df.transpose())
		do_plot(df)
	else:
		df = load_df(args.csv)
		do_plot(df)

"""
python plot_performance_trend.py --csv result_log/aggregate_13b160k_aug3.csv
"""
